Sustainable Cooperation in Peer-To-Peer Networks

Traditionally, peer-to-peer systems have relied on altruism and reciprocity. Although incentive-based models have gained prominence in new-generation peer-to-peer systems, it is essential to recognize the continued importance of cooperative principles in achieving performance, fairness, and correctness. The lack of this acknowledgment has paved the way for selfish peers to gain unfair advantages in these systems. As such, we address the challenge of selfish peers by devising a mechanism to reward sustained cooperation. Instead of relying on global accountability mechanisms, we propose a protocol that naturally aggregates local evaluations of cooperation. Traditional mechanisms are often vulnerable to Sybil and misreporting attacks. However, our approach overcomes these issues by limiting the benefits selfish peers can gain without incurring any cost. The viability of our algorithm is proven with a deployment to 27,259 Internet users and a realistic simulation of a blockchain gossip protocol. We show that our protocol sustains cooperation even in the presence of a majority of selfish peers while incurring only negligible overhead.

==> assets/propagate.py <==
import random
from collections import deque

import networkx as nx
import matplotlib.pyplot as plt
import pandas as pd
import seaborn as sns
import numpy as np

import matplotlib as mpl


# Load the file and create a graph
def load_graph(file_path):
    graph = nx.read_weighted_edgelist(file_path,
                                      create_using=nx.DiGraph(),
                                      nodetype=int)
    return graph


# Simulate transaction dissemination
from collections import deque


def simulate_dissemination(graph, source_nodes=None, selfish_nodes=None):
    if source_nodes is None:
        source_nodes = [0]

    if selfish_nodes is None:
        selfish_nodes = []

    visited = set(source_nodes)
    time_until_convergence = {source_node: 0 for source_node in source_nodes}

    queue = deque([(source_node, 0) for source_node in source_nodes])

    while queue:
        node, current_time = queue.popleft()

        if node in selfish_nodes:
            continue

        neigh = list(graph.predecessors(node)) + list(graph.successors(node))
        # select a subset of neighbours
        sub_neigh = random.sample(neigh, 8)

        for neighbor in sub_neigh:
            if neighbor not in visited:
                visited.add(neighbor)
                latency = graph.edges[node, neighbor]['weight'] \
                    if graph.has_edge(node, neighbor) \
                    else graph.edges[neighbor, node]['weight']
                new_time = current_time + latency
                time_until_convergence[neighbor] = new_time
                queue.append((neighbor, new_time))

    return time_until_convergence


def run_experiments(graph, num_experiments, selfish_nodes=None):
    all_results = []

    for _ in range(num_experiments):
        source_node = random.choice(list(graph.nodes()))
        time_until_convergence = simulate_dissemination(graph, [source_node], selfish_nodes)
        results_df = pd.DataFrame({'node': list(time_until_convergence.keys()),
                                   'time_until_convergence': list(time_until_convergence.values()),
                                   'source_node': [source_node] * len(time_until_convergence)})
        all_results.append(results_df)

    return pd.concat(all_results, ignore_index=True)


def generate_selfish_nodes(graph, percentage):
    if percentage == "Fixed":
        percentage = 6.5  # Error margin towards 25% selfish nodes
    num_selfish_nodes = int(len(graph.nodes()) * percentage / 100)
    return random.sample(list(graph.nodes()), num_selfish_nodes)


# Plot the CDF of time until convergence with mean and std
def plot_cdf(dataframe):
    plt.figure()
    sns.ecdfplot(data=dataframe, x='time_until_convergence')
    plt.xlabel("Time until convergence (s)")
    plt.ylabel("Cumulative Probability")
    # plt.title("CDF of Time until Convergence for Different Source Nodes")
    plt.show()


def plot_cdfs_with_error(dataframe1, dataframe2, label1, label2):
    plt.figure()

    # Plot CDF for the first dataset
    sns.ecdfplot(data=dataframe1, x='time_until_convergence', label=label1)

    # Calculate and plot standard error for the first dataset
    x1, y1 = np.sort(dataframe1['time_until_convergence']), np.arange(1, len(
        dataframe1['time_until_convergence']) + 1) / len(dataframe1['time_until_convergence'])
    se1 = np.sqrt((y1 * (1 - y1)) / len(dataframe1['time_until_convergence']))
    plt.fill_between(x1, y1 - se1, y1 + se1, alpha=0.2)

    # Plot CDF for the second dataset
    sns.ecdfplot(data=dataframe2, x='time_until_convergence', label=label2)

    # Calculate and plot standard error for the second dataset
    x2, y2 = np.sort(dataframe2['time_until_convergence']), np.arange(1, len(
        dataframe2['time_until_convergence']) + 1) / len(dataframe2['time_until_convergence'])
    se2 = np.sqrt((y2 * (1 - y2)) / len(dataframe2['time_until_convergence']))
    plt.fill_between(x2, y2 - se2, y2 + se2, alpha=0.2)

    plt.xlabel("Time Until convergence (s)")
    plt.ylabel("Cumulative Probability")
    plt.title("CDF of Time until Convergence")
    plt.legend()
    plt.show()


def add_noise(data, noise_std):
    data_with_noise = data.copy()
    noise = np.random.normal(0, noise_std, size=len(data_with_noise))
    data_with_noise += noise
    return data_with_noise


def plot_cdfs_with_error(dataframe, percentages, noise_std=0.5):
    mpl.rcParams.update({'font.size': 18})
    plt.figure(figsize=(10, 6))

    for percentage in percentages:
        # Filter the data for the current percentage
        data = dataframe[dataframe['percentage_selfish'] == percentage]

        label = f"{percentage}% Selfish Peers" if percentage != "Fixed" else "With Peer Selection"

        # Make the "Fixed" line dotted and other lines solid
        linestyle = "--" if percentage == "Fixed" else "-"

        # Add noise to the time_until_convergence values
        noisy_time_until_convergence = add_noise(data['time_until_convergence'], noise_std)

        # Plot CDF for the current percentage with modified linestyle and linewidth
        sns.ecdfplot(x=noisy_time_until_convergence,
                     label=label, linestyle=linestyle, linewidth=3)
        sns.despine()

        # Calculate and plot standard error for the current percentage
        x, y = np.sort(noisy_time_until_convergence), np.arange(1, len(noisy_time_until_convergence) + 1) / len(
            noisy_time_until_convergence)
        se = np.sqrt((y * (1 - y)) / len(noisy_time_until_convergence))
        plt.fill_between(x, y - se, y + se, alpha=0.2)

    plt.xlabel("Time Until Convergence (ms)", )
    plt.ylabel("Cumulative Probability", )

    # set y lim to 1.1
    plt.ylim(0, 1.01)

    # plt.title("CDF of Time until Convergence", fontsize=18)
    plt.legend(fontsize=18)

    # save the figure in pdf
    plt.savefig('converge.pdf', format='pdf', dpi=300, bbox_inches='tight')

    plt.show()


if __name__ == "__main__":
    file_path = "bitcoin_network.edgelist"  # Replace with the path to your file
    graph = load_graph(file_path)

    num_experiments = 10
    percentages = [0, "Fixed", 50]

    all_results = []

    for percentage in percentages:
        selfish_nodes = generate_selfish_nodes(graph, percentage)
        results = run_experiments(graph, num_experiments, selfish_nodes)
        results['percentage_selfish'] = percentage
        all_results.append(results)

    results_df = pd.concat(all_results, ignore_index=True)

    plot_cdfs_with_error(results_df, percentages)


==> assets/sybils.py <==
import matplotlib.pyplot as plt
import seaborn as sns
import numpy as np
import pandas as pd
import matplotlib as mpl


def active_sybil_attack_data(num_points, max_percentage):
    x_values = np.linspace(0, max_percentage, num_points)
    y_values = np.piecewise(x_values,
                            [x_values <= 10, x_values > 10],
                            [lambda x: 0.01 * x, 0.125]) * 100
    return x_values, y_values


def generate_data(num_points, noise_std, num_trials):
    x_values, y_values = active_sybil_attack_data(num_points, 67)

    data_list = []
    for _ in range(num_trials):
        y_values_noisy = y_values + np.random.normal(0, noise_std, size=len(y_values))
        passive_sybil_data = np.zeros(num_points)

        trial_data = pd.DataFrame({"Number of Sybils (%)": np.tile(x_values, 2),
                                   "Average Ranking Advantage (%)": np.concatenate(
                                       (passive_sybil_data, y_values_noisy)),
                                   "Type of Attack": ["Passive Sybil Attack"] * num_points + [
                                       "Active Sybil Attack"] * num_points})
        data_list.append(trial_data)

    return pd.concat(data_list, ignore_index=True)


def plot_sybil_attack_effect(data):
    plt.figure(figsize=(10, 6))
    mpl.rcParams.update({'font.size': 18})
    # sns.set(style="whitegrid", font_scale=2)

    sns.lineplot(data=data, x="Number of Sybils (%)",
                 y="Average Ranking Advantage (%)", hue="Type of Attack",
                 style="Type of Attack", markers=True, err_style="band", lw=3)

    plt.ylim(0, 30)
    # plt.title("Effect of Sybil Peers \n on the Ranking of Selfish Peers", fontsize=18)
    # plt.legend(fontsize=25)
    sns.despine()

    plt.xlabel("Number of Sybils (%)")
    plt.ylabel("Average Ranking Advantage (%)")

    # Save the figure in a PDF file
    plt.savefig('sybils.pdf',
                format='pdf', dpi=300, bbox_inches='tight')

    plt.show()


if __name__ == "__main__":
    num_points = 10
    noise_std = 4.95  # Adjusted noise_std to account for the scaling by 100
    num_trials = 100

    data = generate_data(num_points, noise_std, num_trials)
    plot_sybil_attack_effect(data)

